Next-to-Next-to-Leading-Order QCD Prediction for the Photon-Pion Form Factor

We accomplish the complete two-loop computation of the leading-twist contribution to the photon-pion transition form factor $\gamma \, \gamma^{\ast} \to \pi^0$ by applying the hard-collinear factorization theorem together with modern multi-loop techniques. The resulting predictions for the form factor indicate that the two-loop perturbative correction is numerically important. We also demonstrate that our results will play a key role in disentangling various models of the twist-two pion distribution amplitude thanks to the envisaged precision at Belle II.

==> anc/Coefficient-Function.m <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24536,        776]
NotebookOptionsPosition[     23262,        746]
NotebookOutlinePosition[     23598,        761]
CellTagsIndexPosition[     23555,        758]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Notations", "Chapter",
 CellChangeTimes->{{3.8316363637673483`*^9, 
  3.831636374640058*^9}},ExpressionUUID->"4fd9b194-4632-4f0f-a088-\
9d78ecccf987"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"as", "=", 
    FractionBox[
     RowBox[{"\[Alpha]s", "[", "\[Mu]", "]"}], 
     RowBox[{"4", "\[Pi]"}]]}], ";", " ", 
   RowBox[{"L", "=", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], 
      SuperscriptBox["Q", "2"]], "]"}]}], ";", " ", 
   RowBox[{"CF", "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Nc", "2"], "-", "1"}], 
     RowBox[{"2", "Nc"}]]}], ";", " ", 
   RowBox[{"\[Beta]0", "=", 
    RowBox[{
     RowBox[{
      FractionBox["11", "3"], "Nc"}], "-", 
     RowBox[{
      FractionBox["2", "3"], "nf"}]}]}], ";", " ", 
   RowBox[{"Nc", "=", 
    RowBox[{"3", " ", "for", " ", "QCD"}]}]}]}]], "Text",
 CellChangeTimes->{{3.8316334438031807`*^9, 3.8316335286012774`*^9}, {
   3.831633572250474*^9, 3.831633585911645*^9}, {3.8316337718292418`*^9, 
   3.831633823515606*^9}, {3.831633891748147*^9, 3.83163389670193*^9}, 
   3.83163592748868*^9},ExpressionUUID->"589f18ab-c209-4ac3-95f2-\
d3f517a06afd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HPL", "[", 
    RowBox[{
     RowBox[{"{", "_", "}"}], ",", "z"}], "]"}], " ", "is", " ", "the", " ", 
   "harmonic", " ", "polylogarithms"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ref", ":", " ", 
   RowBox[{
    RowBox[{"E", ".", "Remiddi"}], " ", "and", " ", 
    RowBox[{"J", ".", "A", ".", "M", ".", "Vermaseren"}]}]}], ",", 
  RowBox[{"Int", ".", "J", ".", "Mod", ".", "Phys", ".", "A15"}], ",", 
  RowBox[{"725", " ", 
   RowBox[{"(", "2000", ")"}]}], ",", 
  RowBox[{
   RowBox[{"arXiv", ":", 
    RowBox[{"hep", "-", 
     RowBox[{"ph", "/", "9905237"}]}]}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"            ", 
  RowBox[{
   RowBox[{"D", ".", "Maitre"}], ",", 
   RowBox[{
    RowBox[{"Comput", ".", "Phys", ".", "Commun"}], ".174"}], ",", 
   RowBox[{"222", " ", 
    RowBox[{"(", "2006", ")"}]}], ",", 
   RowBox[{
    RowBox[{"arXiv", ":", 
     RowBox[{"hep", "-", 
      RowBox[{"ph", "/", "0507152"}]}]}], ";"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"            ", 
  RowBox[{
   RowBox[{"D", ".", "Maitre"}], ",", 
   RowBox[{
    RowBox[{"Comput", ".", "Phys", ".", "Commun"}], ".183"}], ",", 
   RowBox[{"846", " ", 
    RowBox[{"(", "2012", ")"}]}], ",", 
   RowBox[{"arXiv", ":", 
    RowBox[{"hep", "-", 
     RowBox[{"ph", "/", "0703052"}]}]}]}]}]}], "Text",
 CellChangeTimes->{{3.8316334438031807`*^9, 3.8316335286012774`*^9}, {
  3.831633572250474*^9, 3.831633585911645*^9}, {3.8316337718292418`*^9, 
  3.831633823515606*^9}, {3.831633872866791*^9, 3.8316338897442904`*^9}, {
  3.8316349084731207`*^9, 3.8316349719852467`*^9}, {3.831635851984079*^9, 
  3.831635868582767*^9}, {3.831639240703992*^9, 3.831639243382687*^9}, {
  3.83163930851541*^9, 
  3.831639357824711*^9}},ExpressionUUID->"595dfd58-7f0d-413b-886b-\
608e7a28ba63"]
}, Open  ]],

Cell[CellGroupData[{

Cell["tree-level ", "Chapter",
 CellChangeTimes->{{3.831633283608075*^9, 3.831633291616949*^9}, {
  3.831633346111391*^9, 3.831633348332234*^9}, {3.831636007044326*^9, 
  3.831636010424115*^9}},ExpressionUUID->"6bd3fb2e-6b9a-403a-8e3c-\
b819ecdcb81c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"0", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "x"], "+", 
    FractionBox["1", 
     RowBox[{"1", "-", "x"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831633299903721*^9, 3.831633323571237*^9}, {
  3.831633358562469*^9, 
  3.8316333601064*^9}},ExpressionUUID->"f776331a-45c1-4ee7-a615-7bb18b799e60"]
}, Open  ]],

Cell[CellGroupData[{

Cell["one-loop", "Chapter",
 CellChangeTimes->{{3.831633283608075*^9, 3.831633291616949*^9}, {
  3.831633350211619*^9, 3.831633355510482*^9}, {3.8316360274246387`*^9, 
  3.831636031076927*^9}},ExpressionUUID->"fd50bd65-c58e-4744-8d45-\
ed3ce79ffbc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"1", ",", "x_"}], "]"}], ":=", 
   RowBox[{"as", " ", "CF", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1", "-", "x"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "x"}], "]"}]}], "+", "3"}], ")"}]}], "L"}], 
          "+", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "-", "x"}], "]"}], "2"], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}], "x"], "-", "9"}], ")"}]}], 
       ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "x"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"Log", "[", "x", "]"}]}], "+", "3"}], ")"}]}], "L"}], 
          "+", 
          SuperscriptBox[
           RowBox[{"Log", "[", "x", "]"}], "2"], "-", 
          FractionBox[
           RowBox[{"x", " ", 
            RowBox[{"Log", "[", "x", "]"}]}], 
           RowBox[{"1", "-", "x"}]], "-", "9"}], ")"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8316333566329823`*^9, 3.8316333653505173`*^9}, {
  3.831633425862151*^9, 3.831633440775161*^9}, {3.831633565068462*^9, 
  3.831633567481435*^9}, {3.831633690976687*^9, 
  3.831633691258806*^9}},ExpressionUUID->"ce3fa18d-18ce-4c91-a0c6-\
bd427267eec9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["two-loop", "Chapter",
 CellChangeTimes->{{3.831633918972415*^9, 3.8316339191517963`*^9}, {
  3.831636065370627*^9, 
  3.831636071524732*^9}},ExpressionUUID->"48a9d285-e238-48d5-a18b-\
38d3ceeb2258"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K\[Beta]", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["L", "2"]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "+", 
       FractionBox["3", "2"]}], ")"}]}], "+", 
    RowBox[{"L", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["10", "3"]}], 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", "x"}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"Zeta", "[", "2", "]"}]}], "-", 
       FractionBox["19", "2"]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "9"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["10", "3"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["14", "3"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}], "-", 
    RowBox[{
     FractionBox["14", "3"], 
     RowBox[{"Zeta", "[", "2", "]"}]}], "-", 
    RowBox[{"Zeta", "[", "3", "]"}], "-", 
    FractionBox["457", "24"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KF", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["L", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
       FractionBox["9", "2"]}], ")"}]}], "+", 
    RowBox[{"L", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", 
        RowBox[{"Zeta", "[", "2", "]"}], 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["38", "3"], 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"Zeta", "[", "2", "]"}], 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"17", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"6", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{"8", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"12", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"6", 
        RowBox[{"Zeta", "[", "2", "]"}]}], "+", 
       FractionBox["47", "2"]}], ")"}]}], "+", 
    RowBox[{"6", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"8", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"32", 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["64", "9"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["71", "2"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["38", "3"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["34", "3"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"11", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"8", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"12", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
      "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
      "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
      "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "x"}], 
      "]"}]}], "+", 
    RowBox[{"3", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["34", "3"], 
     RowBox[{"Zeta", "[", "2", "]"}]}], "+", 
    RowBox[{"39", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    FractionBox["701", "24"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KN", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"L", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"Zeta", "[", "2", "]"}], 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["8", "3"], 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"4", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{"4", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
       RowBox[{"12", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", "1"}], ")"}]}], "+", 
    RowBox[{"12", "x", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "2", "]"}], 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", "x"}], "]"}], "+", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], ")"}]}], "-", 
    RowBox[{"6", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"14", 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["32", "9"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"11", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"8", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"6", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"6", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"6", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"6", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"4", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", "x"}], 
      "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "x"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "5"], 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "2", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["22", "3"], 
     RowBox[{"Zeta", "[", "2", "]"}]}], "+", 
    RowBox[{"54", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    FractionBox["73", "12"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.831633966433257*^9, 3.831634317131885*^9}, {
  3.8316343478641243`*^9, 3.831634428344942*^9}, {3.831634489430787*^9, 
  3.8316345466703873`*^9}, {3.831634620993002*^9, 
  3.83163484873193*^9}},ExpressionUUID->"362616e4-6396-470f-8992-\
06e2a766d69c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"2", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["as", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]0", " ", "CF", 
       RowBox[{"(", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"K\[Beta]", "[", "x", "]"}], "x"], "+", 
         FractionBox[
          RowBox[{"K\[Beta]", "[", 
           RowBox[{"1", "-", "x"}], "]"}], 
          RowBox[{"1", "-", "x"}]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["CF", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"KF", "[", "x", "]"}], "x"], "+", 
         FractionBox[
          RowBox[{"KF", "[", 
           RowBox[{"1", "-", "x"}], "]"}], 
          RowBox[{"1", "-", "x"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["CF", "Nc"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"KN", "[", "x", "]"}], "x"], "+", 
         FractionBox[
          RowBox[{"KN", "[", 
           RowBox[{"1", "-", "x"}], "]"}], 
          RowBox[{"1", "-", "x"}]]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831633616934812*^9, 3.8316336260179977`*^9}, {
  3.83163368081813*^9, 3.831633768010722*^9}, {3.831633853351611*^9, 
  3.831633863331299*^9}},ExpressionUUID->"b130a199-c623-4de9-a3f5-\
205bd05b0990"]
}, Open  ]]
},
WindowSize->{1280, 316},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 156, 3, 69, "Chapter",ExpressionUUID->"4fd9b194-4632-4f0f-a088-9d78ecccf987"],
Cell[739, 27, 1011, 29, 57, "Text",ExpressionUUID->"589f18ab-c209-4ac3-95f2-d3f517a06afd"],
Cell[1753, 58, 1824, 47, 107, "Text",ExpressionUUID->"595dfd58-7f0d-413b-886b-608e7a28ba63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3614, 110, 251, 4, 69, "Chapter",ExpressionUUID->"6bd3fb2e-6b9a-403a-8e3c-b819ecdcb81c"],
Cell[3868, 116, 390, 11, 47, "Input",ExpressionUUID->"f776331a-45c1-4ee7-a615-7bb18b799e60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4295, 132, 250, 4, 69, "Chapter",ExpressionUUID->"fd50bd65-c58e-4744-8d45-ed3ce79ffbc4"],
Cell[4548, 138, 1782, 55, 47, "Input",ExpressionUUID->"ce3fa18d-18ce-4c91-a0c6-bd427267eec9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6367, 198, 204, 4, 69, "Chapter",ExpressionUUID->"48a9d285-e238-48d5-a18b-38d3ceeb2258"],
Cell[6574, 204, 15308, 496, 569, "Input",ExpressionUUID->"362616e4-6396-470f-8992-06e2a766d69c"],
Cell[21885, 702, 1361, 41, 48, "Input",ExpressionUUID->"b130a199-c623-4de9-a3f5-205bd05b0990"]
}, Open  ]]
}
]
*)


